Ranger21: a synergistic deep learning optimizer

As optimizers are critical to the performances of neural networks, every year a large number of papers innovating on the subject are published. However, while most of these publications provide incremental improvements to existing algorithms, they tend to be presented as new optimizers rather than composable algorithms. Thus, many worthwhile improvements are rarely seen out of their initial publication. Taking advantage of this untapped potential, we introduce Ranger21, a new optimizer which combines AdamW with eight components, carefully selected after reviewing and testing ideas from the literature. We found that the resulting optimizer provides significantly improved validation accuracy and training speed, smoother training curves, and is even able to train a ResNet50 on ImageNet2012 without Batch Normalization layers. A problem on which AdamW stays systematically stuck in a bad initial state.

==> pictures/Rscripts/plot.R <==
library(ggplot2)

# NOTES:
# the adam resnet50 training loss is a copy of val loss as there was no training loss!
# the adam  rfresnet data is very partial

#------------------------------------------------------------------------------
# DATA IMPORTATION

#setwd("~/Téléchargements/ranger21")
#architecture = 'resnet50'
architecture = 'nfresnet50'

nb_epoch = 60
data = data.frame(epoch=1:nb_epoch)
for(opt in c('adam', 'ranger21'))
{
  for(dataset in c('training', 'val'))
  {
    for(loss in c('loss', 'acc'))
    {
      filename = paste(architecture, '/', opt, '/', dataset, '_', loss, '.txt', sep='')
      column = read.table(file=filename)
      column = rbind(column, data.frame(V1=rep(NA, nb_epoch - nrow(column))) ) # padd with NA
      colnames(column) = paste(opt, '.', dataset, '.', loss, sep='')
      data = cbind(data, column)
    }
  }
}

#------------------------------------------------------------------------------
# PLOT

# the file to which we will export
pdf(file=paste(architecture, "loss.pdf", sep='_'), width=3.5, height=3)

# loss
#X11()
ggplot(data=data, aes(x=epoch)) + 
  scale_x_continuous(name="Epoch") + 
  scale_y_log10(name="Loss", n.breaks=7, minor_breaks=c(seq(from=0.01, to=0.1, by=0.002))) +
  # training
  geom_line(aes(y=adam.training.loss, color='Adam', linetype='Training Set'), size=1) +
  geom_line(aes(y=ranger21.training.loss, color='Ranger21', linetype='Training Set'), size=1) +
  # validation
  geom_line(aes(y=adam.val.loss, color='Adam', linetype='Validation Set'), size=1) +
  geom_line(aes(y=ranger21.val.loss, color='Ranger21', linetype='Validation Set'), size=1) +
  # legend
  labs(color='Optimizer') +
  scale_linetype_manual(name='Dataset', values=c('dotted', 'solid')) +
  # theme
  theme_light() + 
  theme(text=element_text(size=15, family="serif"), legend.position="none")
  
# saves the file
dev.off()

# the file to which we will export
pdf(file=paste(architecture, "acc.pdf", sep='_'), width=5, height=3)

# acc
#X11()
ggplot(data=data, aes(x=epoch)) + 
  scale_x_continuous(name="Epoch") + 
  scale_y_continuous(name="Accuracy", limits=c(0, 1), labels=scales::percent) +
  # training
  geom_line(aes(y=adam.training.acc, color='Adam', linetype='Training set'), size=1) +
  geom_line(aes(y=ranger21.training.acc, color='Ranger21', linetype='Training set'), size=1) +
  # validation
  geom_line(aes(y=adam.val.acc, color='Adam', linetype='Validation set'), size=1) +
  geom_line(aes(y=ranger21.val.acc, color='Ranger21', linetype='Validation set'), size=1) +
  # legend
  labs(color='Optimizer') +
  scale_linetype_manual(name='Dataset', values=c('dotted', 'solid')) +
  # theme
  theme_light() +
  theme(text=element_text(size=15, family="serif"))


# saves the file
dev.off()

#--------------------------

# the file to which we will export
pdf(file=paste(architecture, "acc_zoomed.pdf", sep='_'), width=6, height=3)

# acc zoomed
#X11()
ggplot(data=data, aes(x=epoch)) + 
  scale_x_continuous(name="Epoch", limits=c(0,20)) + 
  scale_y_continuous(name="Accuracy", limits=c(0, 1), labels=scales::percent) +
  # training
  geom_line(aes(y=adam.training.acc, color='Adam', linetype='Training set'), size=1) +
  geom_line(aes(y=ranger21.training.acc, color='Ranger21', linetype='Training set'), size=1) +
  # validation
  geom_line(aes(y=adam.val.acc, color='Adam', linetype='Validation set'), size=1) +
  geom_line(aes(y=ranger21.val.acc, color='Ranger21', linetype='Validation set'), size=1) +
  # legend
  labs(color='Optimizer') +
  scale_linetype_manual(name='Dataset', values=c('dotted', 'solid')) +
  # theme
  theme_light() +
  theme(text=element_text(size=15, family="serif"))


# saves the file
dev.off()


# the file to which we will export
pdf(file=paste(architecture, "loss_zoomed.pdf", sep='_'), width=6, height=3)

# loss
#X11()
ggplot(data=data, aes(x=epoch)) + 
  scale_x_continuous(name="Epoch", limits=c(0,20)) + 
  scale_y_log10(name="Loss", n.breaks=7, minor_breaks=c(seq(from=0.01, to=0.1, by=0.002))) +
  # training
  geom_line(aes(y=adam.training.loss, color='Adam', linetype='Training Set'), size=1) +
  geom_line(aes(y=ranger21.training.loss, color='Ranger21', linetype='Training Set'), size=1) +
  # validation
  geom_line(aes(y=adam.val.loss, color='Adam', linetype='Validation Set'), size=1) +
  geom_line(aes(y=ranger21.val.loss, color='Ranger21', linetype='Validation Set'), size=1) +
  # legend
  labs(color='Optimizer') +
  scale_linetype_manual(name='Dataset', values=c('dotted', 'solid')) +
  # theme
  theme_light() + 
  theme(text=element_text(size=15, family="serif"))

# saves the file
dev.off()




==> pictures/Rscripts/plot_lr.R <==
library(ggplot2)

#------------------------------------------------------------------------------
# DATA GENERATION

# algorithm parameters
base_lr <- 1e-3
beta2 <- 0.999
tmax <- 10000
twarm <- tmax * 0.22
tdown <- tmax * 0.28

lr_schedule <- function(t)
{
  # various potential scaling
  warmdefault <- 0.5 * (1 - beta2) * t
  warmlimit <- t / twarm
  warm <- pmax(warmdefault, warmlimit)
  down <- (tmax - t) / tdown
  # computes the scaling that does apply here
  scaling <- pmin(1, warm, down)
  return(scaling * base_lr)
}

# a*tmax + b = 0
# a*(tmax-tdown) + b = 1
# a= -1/tdown
# b = tmax/tdown

iteration <- c(0:tmax)
lr <- lr_schedule(iteration)
data <- data.frame(iteration, lr)

#------------------------------------------------------------------------------
# PLOT

# the file to which we will export
#setwd("~/Téléchargements/ranger21")
pdf(file="lr.pdf", width=8, height=3) # 3.5x3

#X11()
ggplot(data=data, aes(x=iteration, y=lr)) + 
  # axis
  scale_x_continuous(name="Iteration") + 
  scale_y_continuous(name="Learning-rate") +
  #scale_y_log10(name="Learning-rate", limits=c(1e-5,1e-3)) +
  # plot
  geom_line(size=1, color='blue') +
  # theme
  theme_light() + 
  theme(text=element_text(size=15, family="serif"), legend.position="none")
  
# saves the file
dev.off()

